TCAD simulations of pixel sensors for the ATLAS ITk upgrade and performance of annealed planar pixel modules

For the high luminosity phase of the Large Hadron Collider to start operation around 2026, a major upgrade of the ATLAS Inner Tracker (ITk) is in preparation. Thanks to their low power dissipation and high charge-collection efficiency after irradiation, thin planar pixel modules are the baseline option to instrument all, except for the innermost layer of the pixel detector. To optimise the sensor layout for a pixel cell size of $50\times50\,\mu m^2$, TCAD simulations are being performed. Charge-collection efficiency, electronic noise and electrical-field properties are investigated. A radiation-damage model is employed in TCAD simulations to estimate the performance before- and after irradiation. The impact of storage time at room temperature for the ITk pixel detector during maintenance periods are estimated using sensors irradiated up to a fluence of 5$\times10^{15}\,$n$_\text{eq}$/cm$^2$. Pixel sensors of $100-150\,\mu m$ thickness, interconnected to FE-I4 read-out chips with pixel dimensions of $50\times250\,\mu m^2$, are characterised using the testbeam facilities at the CERN-SPS and DESY. The charge-collection and hit efficiencies are compared before and after annealing at room temperature for up to one year.

==> figures/picture_converter.sh <==
#!/bin/bash

rm -r mod_pictures

mkdir ./safe_pictures
mkdir ./mod_pictures

echo "Will copy all pdf files in a new folder and convert them in order to embed all text"

for file in ./*.pdf ; do
    echo "Kopiere Datei: $file"
    fname=$(basename "$file")
    cp "$fname" ./safe_pictures/
    cp "$fname" ./mod_pictures/
done

cd ./mod_pictures
mkdir original

for file in ./*.pdf ; do
    echo "Embed all fonts in file : $file"
    fname=$(basename "$file")
    gs -dSAFER -dNOPLATFONTS -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sPAPERSIZE=letter -dCompatibilityLevel=1.4 -dPDFSETTINGS=/printer -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sOutputFile="embed_$fname"  -f $fname
    mv $fname original
done

rm -r original

